Automatic compile-time synthesis of entropy-optimal Boltzmann samplers

We present a famework for the automatic compilation of multi-parametric Boltzmann samplers for algebraic data types in Haskell. Our framework uses Template Haskell to synthesise efficient, entropy-optimal samplers generating random instances of user-declared algebraic data types. Users can control the outcome distribution through a pure, declarative interface. For instance, users can control the mean size and constructor frequencies of generated objects. We illustrate the effectiveness of our framework through a prototype generic-boltzmann-brain library showing that it is possible to control thousands of different parameters in systems of tens of thousands of ADTs. Our prototype framework synthesises Boltzmann samplers capable of rapidly generating random objects of sizes in the millions.

==> lambda-terms.py <==
#!/usr/bin/env python
import matplotlib.pyplot as plt
from functools import partial
import numpy as np
import math


def numLambda(n):
    # print(n)
    if n == 0:
        return 0

    if n == 1:
        return 1

    if n == 2:
        return 2

    if n == 3:
        return 4

    a = 0
    b = 1
    c = 2
    d = 4

    for k in range(0, n - 4):
        # print("asd", a, b, c, d)
        nk = k + 4
        dt = ((4 * nk - 1) * d - (2 * nk - 1) * c - b - (nk - 4) * a) // (nk + 1)
        a = b
        b = c
        c = d
        d = dt

    return d


def probSize(x, n):
    p = (numLambda(n) * x ** n) / gen(x)
    # print("Probability for param", x, "of size", n, "is", p)
    return p


def gen(z):
    # return z * z
    num = ((1 - z) ** 1.5) - math.sqrt(1 - 3 * z - z ** 2 - z ** 3)
    den = 2 * z * math.sqrt(1 - z)
    return num / den


plt.figure(dpi=120)
for x in [0.2, 0.29, 0.295, 0.2955, 0.29559]:
    f = np.vectorize(partial(probSize, x))
    xlist = np.arange(0, 15)
    ylist = f(xlist)

    plt.plot(xlist, ylist, label="x = " + str(x))


SMALL_SIZE = 18
MEDIUM_SIZE = 20
BIGGER_SIZE = 22

plt.rc('font', size=MEDIUM_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=MEDIUM_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=MEDIUM_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=MEDIUM_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title

#plt.yticks(cccccccccccccccccccccccc)
plt.xlabel("Outcome size")
plt.ylabel("Probability")
plt.legend()
plt.show()

